Differentiable Joint Pruning and Quantization for Hardware Efficiency

We present a differentiable joint pruning and quantization (DJPQ) scheme. We frame neural network compression as a joint gradient-based optimization problem, trading off between model pruning and quantization automatically for hardware efficiency. DJPQ incorporates variational information bottleneck based structured pruning and mixed-bit precision quantization into a single differentiable loss function. In contrast to previous works which consider pruning and quantization separately, our method enables users to find the optimal trade-off between both in a single training procedure. To utilize the method for more efficient hardware inference, we extend DJPQ to integrate structured pruning with power-of-two bit-restricted quantization. We show that DJPQ significantly reduces the number of Bit-Operations (BOPs) for several networks while maintaining the top-1 accuracy of original floating-point models (e.g., 53x BOPs reduction in ResNet18 on ImageNet, 43x in MobileNetV2). Compared to the conventional two-stage approach, which optimizes pruning and quantization independently, our scheme outperforms in terms of both accuracy and BOPs. Even when considering bit-restricted quantization, DJPQ achieves larger compression ratios and better accuracy than the two-stage approach.

==> images/acc_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaUAAAEqCAYAAAC1NE+jAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\np1eczlcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1bdd211d780>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "acc=[69.7,69.3,65.8,67.02,69.97,61.52,68.17,61.8,68.5,69.27, 69.20, 69.02, 68.80]\n",
    "\n",
    "bop=[100,3.13,1.56,3.13,6.25,1.56,6.25,6.25,2.2,1.89, 1.86, 1.82, 1.66 ]\n",
    "label=['Baseline', 'DFQ 4/8', 'DFQ 4/4', 'UNIQ 4/8', 'RQ 8/8', 'RQ 4/4', 'SR+DR 8/8','TWN',  'DQ', 'DJPQ']\n",
    "markers=['o','1','2','+','h','>','x','p','<','o','d','*','>','3']\n",
    "n=len(acc)\n",
    "for i in range(1,n-4):\n",
    "    plt.scatter(bop[i], acc[i], marker=markers[i])\n",
    "plt.legend(label[1:], loc='lower left', bbox_to_anchor= (-0.1, 1.01), ncol=5, \n",
    "            borderaxespad=0, frameon=False)\n",
    "for i in range(n-4,n):\n",
    "    plt.plot(bop[i], acc[i], 'r-*')\n",
    "# plt.legend('JVIB')\n",
    "plt.ylabel('Top-1 accuracy')\n",
    "plt.xlabel('% of BOPs')\n",
    "plt.grid()\n",
    "# plt.legend(label[1:], loc=9)\n",
    "\n",
    "plt.savefig('resnet18_bop_vs_acc.eps',format='eps')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

